Morikawa's Unsolved Problem

By combining theoretical and computational techniques from geometry, calculus, group theory, and Galois theory, we prove the nonexistence of a closed-form algebraic solution to a Japanese geometry problem first stated in the early nineteenth century. This resolves an outstanding problem from the sangaku tablets which were at one time displayed in temples and shrines throughout Japan.

==> anc/Galois_group.txt <==
//Code used for the proof of Lemma 5.2 in the article.


//Construct the polynomial p.
F<k> := FunctionField(Rationals());  
_<x> := PolynomialRing(F);
f1 := -2*x + 4*k;
f2 := (4*k - 2)*x + k^4 - 4*k^2;
f3 := (6*k - 3)*x + k^4 - 2*k^3 - 3*k^2;
f4 := -x^2 + 2*x;
f5 := 4*x^3 - (2*k^2 + 6*k + 7)*x^2 + (2*k^3 + 3*k^2 + 10*k)*x - 2*k^3;
f6 := 8*x^3 + (-4*k^2 - 16)*x^2 + (4*k^3 - 2*k^2 + 6)*x - 4*k^3 + 8*k^2 - 4*k;
f7 := (4*k^2 - 16*k)*x^3 + (-k^4 + 4*k^3 - 10*k^2 + 40*k)*x^2 + (2*k^4 - 8*k^3 + 4*k^2 - 20*k + 2)*x + 4*k^2;
p := f4*(f1*f7 + f2*f6 - 2*f3*f5)^2 - (f3^2*f4 + f5^2 - f1*f4*f6 - f2*f7)^2;

//Compute a permutation representation
//of the geometric Galois group of p.
G := GeometricGaloisGroup(p);
//This may take a few minutes.

//Check that G is the symmetric group of degree 10.
G eq Sym(10);



==> anc/Minimal_polynomials.txt <==
//Code used for the proof of Lemma 5.3 in the article.


//Construct the polynomial p.
L<k>:= FunctionField(Rationals());  
_<x> := PolynomialRing(L);
f1 := -2*x + 4*k;
f2 := (4*k - 2)*x + k^4 - 4*k^2;
f3 := (6*k - 3)*x + k^4 - 2*k^3 - 3*k^2;
f4 := -x^2 + 2*x;
f5 := 4*x^3 - (2*k^2 + 6*k + 7)*x^2 + (2*k^3 + 3*k^2 + 10*k)*x - 2*k^3;
f6 := 8*x^3 + (-4*k^2 - 16)*x^2 + (4*k^3 - 2*k^2 + 6)*x - 4*k^3 + 8*k^2 - 4*k;
f7 := (4*k^2 - 16*k)*x^3 + (-k^4 + 4*k^3 - 10*k^2 + 40*k)*x^2 + (2*k^4 - 8*k^3 + 4*k^2 - 20*k + 2)*x + 4*k^2; 
p := f4*(f1*f7 + f2*f6 - 2*f3*f5)^2 - (f3^2*f4 + f5^2 - f1*f4*f6 - f2*f7)^2;

//Construct the field extension F generated by a root of p.
F<a> := ext<L | p>;

//Construct and factor the polynomial h(k,a,y) over F.

_<y> := PolynomialRing(F);
c1 := k^2 - a;
c2 := k^4;
c3 := 2*k - a;
c4 := 2*a - a^2;
h := ((y - a^2 - c1^2 - c2 + c3^2 + c4)^2 + 4*c3^2*c4 - 4*c1^2*c2 + 4*c1^2*c3^2 + 4*c1^2*c4)^2 - c4*(8*c1^2*c3 + 4*c3*(y - a^2 - c1^2 - c2 + c3^2 + c4))^2;
hfac := Factorization(h);

//Degrees of the irreducible factors of h(k,a,y).
for pair in hfac do
Degree(pair[1]);
end for;

//Degrees of extensions of L generated by roots of h(k,a,y).
for pair in hfac do
"Degree of root:", Degree(pair[1]);
_<beta> := ext<F | pair[1]>;
Degree(AbsoluteMinimalPolynomial(beta));
//This step may take a few minutes.
end for;
